Analytical Heterogeneous Die-to-Die 3D Placement with Macros

This paper presents an innovative approach to 3D mixed-size placement in heterogeneous face-to-face (F2F) bonded 3D ICs. We propose an analytical framework that utilizes a dedicated density model and a bistratal wirelength model, effectively handling macros and standard cells in a 3D solution space. A novel 3D preconditioner is developed to resolve the topological and physical gap between macros and standard cells. Additionally, we propose a mixed-integer linear programming (MILP) formulation for macro rotation to optimize wirelength. Our framework is implemented with full-scale GPU acceleration, leveraging an adaptive 3D density accumulation algorithm and an incremental wirelength gradient algorithm. Experimental results on ICCAD 2023 contest benchmarks demonstrate that our framework can achieve 5.9% quality score improvement compared to the first-place winner with 4.0x runtime speedup. Additional experiments on modern RISC-V designs further validate the generalizability and superiority of our framework.

==> data/scale.py <==
import argparse
import csv

def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('-f', '--file', required=True, help='data file to scale')
    args = parser.parse_args()

    file = args.file
    file_name = file.split('.')[-2].replace('/', '')
    output_file_name = file_name + "-scale.csv"
    output_file = open(output_file_name, 'w')
    with open(file, 'r') as input_file:
        input_data = input_file.readlines()
        for line in input_data:
            iter, value = line.split(',')
            scale_value = float(value) * 100
            output_line = iter + ',' + str(scale_value) + '\n'
            output_file.write(output_line)


if __name__ == '__main__':
    main()

==> figs/case3/placedb.py <==
import sys
import os
import numpy as np
import pdb

class Lib:
    def __init__(self) -> None:
        self.enable = False
        self.size_x = -1
        self.size_y = -1 # negative for none
        self.offset = dict();

class CellLib:
    def __init__(self) -> None:
        self.is_macro = False
        self.tech = Lib(), Lib()

class Node:
    def __init__(self) -> None:
        self.name = None
        self.category = None
        self.lib_size = [None, None]
        self.x = None
        self.y = None
        self.is_macro = False
        self.theta = 0
        self.tier = None

class Design:
    def __init__(self) -> None:
        self.cell_lib = dict()
        self.num_nodes = 0
        self.die_area = None
        self.max_util = [1.0, 1.0]
        self.die_tech = [None, None]
        self.row_height = [None, None]
        self.terminal_size = None
        self.terminal_spacing = None
        self.nodes = None
        self.hbt_pos = None
        self.macro_mask = None
        self.tier_mask = None
        self.macros = None
        self.pos = {}
        self.theta = {}
        self.node_size = {}
        self.retrieve = {}
        self.node_name2id_map = {}

def read_dbldie(filename: str):
    design = Design()
    design.cell_lib = dict()
    # Open the file...
    with open(filename, 'r') as fin:
        # Read the file line by line.
        while True:
            line = fin.readline()
            if not line: break
            splitted = line.strip().split(' ')
            if len(splitted) < 2: continue

            # Handle head keywords.
            head = splitted[0]
            if head == "NumTechnologies":
                ntechs = int(splitted[1])
                if ntechs != 1 and ntechs != 2:
                    print(ntechs != 2)
                    assert False, "invalid number of techs: %r" % ntechs
            elif head == "Tech":
                tech, nCellLibs = splitted[1], int(splitted[2]) #The technology...
                # Only allowed to be "TA" or "TB".
                if tech != "TA" and tech != "TB":
                    assert False, "unrecoginized tech %r" % tech
                techid = 0 if tech == "TA" else 1
                for i in range(nCellLibs):
                    lisp = fin.readline().strip().split(' ')
                    assert len(lisp) == 6, "incorrect line %r" % lisp
                    lc_head, is_macro, lc_name = lisp[0], lisp[1], lisp[2]
                    assert lc_head == "LibCell"
                    if lc_name not in design.cell_lib:
                        design.cell_lib[lc_name] = CellLib()
                    assert is_macro == "N" or is_macro == "Y", \
                        "unrecognized macro indicator: %r" % is_macro
                    if is_macro == "Y":
                        design.cell_lib[lc_name].is_macro = True
                        
                    lib = design.cell_lib[lc_name].tech[techid]
                    lib.enable = True

                    # Add pin offsets information into cell library.
                    lib.size_x, lib.size_y, npins = float(lisp[3]), float(lisp[4]), int(lisp[5])
                    for j in range(npins):
                        pline = fin.readline().strip().split(' ');
                        assert len(pline) == 4, "incorrect pin line %r" % pline
                        pin_head, pin_name, pin_offset_x, pin_offset_y = tuple(pline)
                        assert pin_head == "Pin"
                        lib.offset[pin_name] = pin_offset_x, pin_offset_y
                        
                    assert len(lib.offset) == npins
            elif head == "DieSize":
                # Set the die area. It may be different from m_rowBbox.
                assert len(splitted) == 5
                design.die_area = \
                    [float(splitted[1]), float(splitted[2]), \
                        float(splitted[3]), float(splitted[4])]
            elif head == "TopDieMaxUtil" or head == "BottomDieMaxUtil":
                # Read and set the maximum utilization constraints.
                util = float(splitted[1])
                assert util >= 0 and util <= 100
                if head == "TopDieMaxUtil": design.max_util[0] = util / 100.
                else: design.max_util[1] = util / 100. # BottomDieMaxUtil
            elif head == "TopDieTech" or head == "BottomDieTech":
                # Read and set the maximum utilization constraints.
                tech_name = splitted[1]
                assert tech_name == "TA" or tech_name == "TB"
                if head == "TopDieTech": design.die_tech[0] = tech_name
                else: design.die_tech[1] = tech_name # BottomDieTech
            elif head == "TopDieRows" or head == "BottomDieRows":
                # Read rows coordinates (width and height) and push back into boxes.
                assert len(splitted) == 6
                # Format: (xl, yl, row_width, row_height, num_rows)
                _, _, _, _, height, _ = tuple(splitted)
                if head == "TopDieRows": design.row_height[0] = float(height)
                else: design.row_height[1] = height
            elif head == "TerminalSize":
                # The bonding terminal sizes must be even!
                assert len(splitted) == 3
                size_x, size_y = int(splitted[1]), int(splitted[2])
                assert size_x % 2 == 0 and size_y % 2 == 0, \
                    "terminal sizes must be even: (%r, %r)" % (size_x, size_y)
                design.terminal_size = [size_x, size_y]
            elif head == "TerminalSpacing":
                design.terminal_spacing = int(splitted[1])
            elif head == "NumInstances":
                # Add nodes into placement database.
                num_nodes = int(splitted[1])
                # Without the following reserving, there may exist severe bugs when
                # trying to enlarge the capacity and making copies.
                # Not sure whether it is an implementation bug of classes.
                design.nodes = np.array([Node() for _ in range(num_nodes)]) # very IMPORTANT!
                design.macro_mask = np.zeros(num_nodes).astype(bool)
                design.num_nodes = num_nodes
                for i in range(num_nodes):
                    # Node declaration should be: Inst cell_name lib_name;
                    nodelibl = fin.readline().strip().split(' ');
                    assert len(nodelibl) == 3
                    _head, _name, _lib = tuple(nodelibl)
                    assert _head == "Inst"
                    for tech in range(2):
                        lib = design.cell_lib[_lib].tech[tech];
                        node = design.nodes[i]
                        node.name, node.category = _name, _lib
                        node.is_macro = design.cell_lib[node.category].is_macro
                        node.lib_size[tech] = [lib.size_x, lib.size_y]
                        design.node_name2id_map[node.name] = i

    # Close the file...
    return design

def read_place(design: Design, sol: str):
    num_nodes = design.num_nodes
    design.tier_mask = np.zeros((2, num_nodes)).astype(bool)
    macro_indices = []
    with open(sol, 'r') as fin:
        # Read the file line by line.
        while True:
            line = fin.readline()
            if not line: break
            splitted = line.strip().split(' ')
            if len(splitted) < 2: continue

            # Handle head keywords.
            head = splitted[0]
            if head == "TopDiePlacement" or head == "BottomDiePlacement":
                tier = 0 if head == "TopDiePlacement" else 1
                num_nodes = int(splitted[1])
                node_pos = [(0, 0) for _ in range(num_nodes)]
                node_theta = [0 for _ in range(num_nodes)]
                node_size = [(0, 0) for _ in range(num_nodes)]
                rmap = [0 for _ in range(num_nodes)]
                for i in range(num_nodes):
                    lisp = fin.readline().strip().split(' ')
                    assert len(lisp) == 5, "incorrect line %r" % lisp
                    lc_head, lc_name = lisp[0], lisp[1]
                    assert lc_head == "Inst"
                    node_id = design.node_name2id_map[lc_name]
                    node = design.nodes[node_id]
                    if node.is_macro:
                        macro_indices.append(node_id)
                    node.x, node.y, node.tier = int(lisp[2]), int(lisp[3]), 0
                    if lisp[4] == "R90": node.theta = 90
                    elif lisp[4] == "R180": node.theta = 180
                    elif lisp[4] == "R270": node.theta = 270
                    elif lisp[4] != "R0":
                        assert False, "unrecognized rotation: %r" % lisp[4]
                    node_pos[i] = (node.x, node.y)
                    node_theta[i] = node.theta
                    if node.theta == 90 or node.theta == 270:
                        node_size[i] = (node.lib_size[tier][1], node.lib_size[tier][0])
                    else:
                        node_size[i] = node.lib_size[tier]
                    rmap[i] = node_id
                    design.tier_mask[tier][node_id] = True
                design.pos[tier] = np.array(node_pos)
                design.theta[tier] = np.array(node_theta)
                design.node_size[tier] = np.array(node_size)
                design.retrieve[tier] = np.array(rmap)
            elif head == "NumTerminals":
                num_terminals = int(splitted[1])
                tier = 2
                design.hbt_pos = [(0, 0) for _ in range(num_terminals)]
                for i in range(num_terminals):
                    lisp = fin.readline().strip().split(' ')
                    assert len(lisp) == 4, "incorrect line %r" % lisp
                    lc_head, _ = lisp[0], lisp[1]
                    assert lc_head == "Terminal"
                    design.hbt_pos[i] = (int(lisp[2]), int(lisp[3]))
                design.hbt_pos = np.array(design.hbt_pos)
                design.pos[tier] = design.hbt_pos

    padded_hbt_size = np.array(design.terminal_size)
    design.node_size[2] = np.tile(padded_hbt_size, (design.pos[2].shape[0], 1))
    design.macros = np.array(macro_indices)
    design.macro_mask[design.macros] = True


==> figs/case3/plot_2d.py <==
import os
import sys
import time
import matplotlib
import matplotlib.pyplot as plt
import placedb as db
import numpy as np
import pdb

rc_fonts = {
    "font.family": "serif",
    "text.usetex": True,
    "text.latex.preamble":
        r"""\usepackage{libertine}\usepackage[libertine]{newtxmath}""",
}
matplotlib.use('agg')
matplotlib.rcParams.update(rc_fonts)

class color:
    BEAVER = "#9F8170"
    BLACK = "#000000"
    BLUEYONDER = "#5072A7"
    BOLE = "#79443B"
    BRICK = "#CB4154"
    BROWN = "#A87B7B"
    BROWNSUGAR = "#AF6E4D"
    CADMIUM = "#ED872D"
    CAMEL = "#C19A6B"
    CARMINE = "#9D2933"
    COPPERRED = "#CB6D51"
    CYAN = "#90AAB0"
    DEEPBlUE = "#40739E"
    DEEPRED = "#DA6F6B"
    GREEN = "#87B795"
    GRAY = "#D3D3D3"
    INDIANRED = "#CD5C5C"
    KHAKI = "#C3B091"
    LIGHTBLUE = "#B0E0E6"
    LIGHTSEAGREEN = "#20B2AA"
    LANGUIDLAVENDER = "#D6CADD"
    MAXYELLOWRED = "#F2BA49"
    OPERAMAUVE = "#B784A7"
    PERSIANRED = "#CC3333"
    POPSTAR = "#BE4F62"
    LIGHTPOPSTAR = "#CF5F73"
    PURPLE = "#7F7FF7"
    RED = "#EE8581"
    ROSYBROWN = "#BC8F8F"

COLORS = {
    "macro" : [color.RED, color.ROSYBROWN],
    "cell" : [color.PURPLE, color.DEEPBlUE, color.BOLE]
}
HSIZE = [2000, 2500]
HWIDTH = 400
OPACITY = 0.75

def draw_angle(axis, pos: tuple, size: tuple, theta, color,
               hsize=2000, text: str=None):
    xml, yml = pos
    wm, hm = size
    xmh, ymh = xml + wm, yml + hm
    # Draw a triangle at corner.
    if theta == 0:
        axis.fill_between([xmh - hsize, xmh, xmh, xmh - hsize],
                          [yml, yml, yml + hsize, yml],
                          facecolor=color, alpha=1.0)
    elif theta == 90:
        axis.fill_between([xmh, xmh, xmh - hsize, xmh],
                          [ymh - hsize, ymh, ymh, ymh - hsize],
                          facecolor=color, alpha=1.0)
    elif theta == 180:
        axis.fill_between([xml + hsize, xml, xml, xml + hsize],
                          [ymh, ymh, ymh - hsize, ymh],
                          facecolor=color, alpha=1.0)
    elif theta == 270:
        axis.fill_between([xml, xml, xml + hsize, xml],
                          [yml + hsize, yml, yml, yml + hsize],
                          facecolor=color, alpha=1.0)
    else:
        assert False, "unrecognized angle %r" % theta
    if text is not None:
        axis.text(xml + wm / 2, yml + hm / 2,
                  text, fontsize=14,
                  horizontalalignment='center',
                  verticalalignment='center')

def plot_hbt(filename: str, design: db.Design):
    path = os.path.dirname(filename)
    file = os.path.basename(filename)
    fig = plt.figure()
    ax = fig.add_subplot(111)

    num_cells = design.pos[2].shape[0]
    xl, yl, xh, yh = design.die_area
    w, h = xh - xl, yh - yl
    ratio = 0.0
    ax.set_xlim([xl - w * ratio, xh + w * ratio])
    ax.set_ylim([yl - h * ratio, yh + h * ratio])
    ax.set_aspect('equal')
    ax.tick_params(axis="y",direction="in")
    ax.tick_params(axis="x",direction="in")
    for label in ax.get_xticklabels():
        label.set_visible(False)
    for label in ax.get_yticklabels():
        label.set_visible(False)
    plt.locator_params(axis='y', nbins=8)
    plt.setp(ax.spines.values(), linewidth=2.4)

    # Draw hbts with/without rasterization.
    hbt_size = 1.5 * design.node_size[2].astype(np.uint32)
    colors = np.array([COLORS["cell"][2] for i in range(num_cells)])
    patches = list(map(lambda c: matplotlib.patches.Rectangle(c[0], *c[1]),
                       zip(design.pos[2].astype(np.uint32) - 0.5 * hbt_size,
                           hbt_size)))
    patch_collection = matplotlib.collections.PatchCollection(
        patches, facecolor=colors, rasterized=False,
        edgecolor="none", alpha=1.0)
    ax.add_collection(patch_collection)

    base_name = file.split('.')[0]
    fig_path = os.path.join(path, '{}_{}.pdf'.format(base_name, 2))
    fig.savefig(fig_path, dpi=400, bbox_inches='tight', pad_inches=0.1)
    print('save fig {}'.format(fig_path))
    fig.clf()
    plt.close(fig)

def plot(filename: str, design: db.Design, tier: int):
    if tier == 2:
        plot_hbt(filename, design)
        return
    path = os.path.dirname(filename)
    file = os.path.basename(filename)
    fig = plt.figure()
    ax = fig.add_subplot(111)

    num_movable = design.pos[tier].shape[0]
    macro_mask = design.macro_mask[design.retrieve[tier]]
    theta_mask = design.theta[tier][macro_mask].astype(bool)
    num_macros = macro_mask.sum()
    num_cells = num_movable - num_macros

    xl, yl, xh, yh = design.die_area
    w, h = xh - xl, yh - yl
    ratio = 0.0
    ax.set_xlim([xl - w * ratio, xh + w * ratio])
    ax.set_ylim([yl - h * ratio, yh + h * ratio])
    ax.set_aspect('equal')
    ax.tick_params(axis="y",direction="in")
    ax.tick_params(axis="x",direction="in")
    for label in ax.get_xticklabels():
        label.set_visible(False)
    for label in ax.get_yticklabels():
        label.set_visible(False)
    plt.locator_params(axis='y', nbins=8)
    plt.setp(ax.spines.values(), linewidth=2.4)

    # Draw the angle line at the corner of macros.
    mpos = design.pos[tier][macro_mask]
    msize = design.node_size[tier][macro_mask]
    mtheta = design.theta[tier][macro_mask]
    macro_id = design.retrieve[tier][macro_mask]
    for i in range(num_macros):
        if mtheta[i] != 0: continue
        draw_angle(ax, tuple(mpos[i]), tuple(msize[i]),
                   mtheta[i], COLORS["macro"][tier], hsize=HSIZE[tier])

    # Draw standard cells with/without rasterization.
    colors = np.array([COLORS["cell"][tier] for i in range(num_cells)])
    patches = list(map(lambda c: matplotlib.patches.Rectangle(c[0], *c[1]),
                       zip(design.pos[tier][~macro_mask].astype(np.uint32),
                           design.node_size[tier][~macro_mask].astype(np.uint32))))
    patch_collection = matplotlib.collections.PatchCollection(
        patches, facecolor=colors, rasterized=True,
        edgecolor="none", alpha=0.8)
    ax.add_collection(patch_collection)

    # Draw macros without rasterization.
    patches = np.array(list(
        map(lambda c: matplotlib.patches.Rectangle(c[0], *c[1]),
            zip(design.pos[tier][macro_mask],
                design.node_size[tier][macro_mask]))))
    patch_collection = matplotlib.collections.PatchCollection(
        patches[~theta_mask], facecolor=COLORS["macro"][tier],
        rasterized=False, edgecolor=COLORS["macro"][tier], alpha=OPACITY)
    ax.add_collection(patch_collection)
    rot_color = color.LIGHTPOPSTAR
    patch_collection = matplotlib.collections.PatchCollection(
        patches[theta_mask], facecolor=COLORS["macro"][tier],
        rasterized=False, edgecolor=rot_color, linewidth=2.0, alpha=0.9)
    ax.add_collection(patch_collection)
    counter = 0
    for i in range(num_macros):
        if mtheta[i] == 0: continue
        counter += 1
        draw_angle(ax, tuple(mpos[i]), tuple(msize[i]),
                   mtheta[i], rot_color, hsize=HSIZE[tier],
                   text="%r" % counter)

    base_name = file.split('.')[0]
    fig_path = os.path.join(path, '{}_{}.pdf'.format(base_name, tier))
    fig.savefig(fig_path, dpi=400, bbox_inches='tight', pad_inches=0.1)
    print('save fig {}'.format(fig_path))
    fig.clf()
    plt.close(fig)

if __name__ == '__main__':
    # Hard-code the optional arguments...
    argc = len(sys.argv)
    assert argc > 2 and argc < 5, "incorrect number of arguments"
    design_name = sys.argv[1]
    sol = sys.argv[2]
    if argc == 4:
        tiers = [int(sys.argv[3])]
    else:
        print("warning: we will plot 2 figures")
        tiers = [0, 1]

    design = db.read_dbldie(design_name)
    num_nodes = len(design.nodes)
    print("%r nodes are loaded" % num_nodes)
    db.read_place(design, sol)

    start = time.time()
    file_name = "output"
    for i in tiers:
        plot(design_name, design, i)

    end = time.time()
    print('Plotting takes {}s'.format((end - start)))


==> figs/case3h/mainplot.py <==
import sys
import os
from io import TextIOWrapper
import time
import numpy as np
import placedb as db
import matplotlib
matplotlib.use('agg')
import matplotlib.style as mplstyle
import matplotlib.patches as patches
import matplotlib.ticker as mticker
mplstyle.use('fast')
from mpl_toolkits.mplot3d import Axes3D
from mpl_toolkits.mplot3d.art3d import Poly3DCollection
import mpl_toolkits.mplot3d.art3d as art3d
from matplotlib.patches import Rectangle
from matplotlib.collections import PatchCollection
import matplotlib.pyplot as plt
import pdb

# only for 3d cuboid
Z_SCALE_RATIO = 0.01
TRANSPARENT = 0.4
MACRO_TRANSPARENT = 0.5
# some color
class color:
    PURPLE = "#7F7FF7"
    RED = "#EE8581"
    BOLE = "#79443B"
    BRICK = "#CB4154"
    BROWNSUGAR = "#AF6E4D"
    COPPERRED = "#CB6D51"
    BEAVER = "#9F8170"
    BLUEYONDER = "#5072A7"
    CADMIUM = "#ED872D"
    CAMEL = "#C19A6B"
    GREEN = "#87B795"
    GRAY = "#D3D3D3"
    CYAN = "#90AAB0"
    BROWN = "#A87B7B"
    ROSYBROWN = "#BC8F8F"
    DEEPBlUE = "#40739E"
    LIGHTBLUE = "#B0E0E6"
    DEEPRED = "#EB6F6B"

def cuboid_data2(o, size=(1,1,1)):
    X = [[[0, 1, 0], [0, 0, 0], [1, 0, 0], [1, 1, 0]],
         [[0, 0, 0], [0, 0, 1], [1, 0, 1], [1, 0, 0]],
         [[1, 0, 1], [1, 0, 0], [1, 1, 0], [1, 1, 1]],
         [[0, 0, 1], [0, 0, 0], [0, 1, 0], [0, 1, 1]],
         [[0, 1, 0], [0, 1, 1], [1, 1, 1], [1, 1, 0]],
         [[0, 1, 1], [0, 0, 1], [1, 0, 1], [1, 1, 1]]]
    X = np.array(X).astype(float)
    for i in range(3):
        X[:,:,i] *= size[i]
    X += np.array(o)
    return X

def plotCubeAt2(positions, sizes=None, colors=None, rasterized=True, **kwargs):
    if not isinstance(colors,(list,np.ndarray)): colors=["C0"]*len(positions)
    if not isinstance(sizes,(list,np.ndarray)): sizes=[(1,1,1)]*len(positions)
    g = []
    for p,s,c in zip(positions,sizes,colors):
        g.append(cuboid_data2(p, size=s))
    return Poly3DCollection(np.concatenate(g),  
                            facecolors=np.repeat(colors,6),
                            rasterized=rasterized, **kwargs)

def plot_3d(filename: str, design: db.Design):
    path = os.path.dirname(filename)
    file = os.path.basename(filename)
    num_nodes = design.num_nodes + len(design.pos[2])
    xl, yl, xh, yh = tuple(design.die_area)
    zl, zh = 0, 1500

    # First recover the node positions from 3D perspective.
    pos = np.zeros((num_nodes, 3))
    pos[design.retrieve[0], :2] = design.pos[0]
    pos[design.retrieve[1], :2] = design.pos[1]
    pos[design.num_nodes:, :2] = design.pos[2]
    sizes = np.zeros((num_nodes, 3))
    sizes[design.retrieve[0], :2] = design.node_size[0]
    sizes[design.retrieve[1], :2] = design.node_size[1]
    sizes[design.num_nodes:, :2] = design.node_size[2]
    sizes[:, 2] = (zh - zl) * 0.5 * Z_SCALE_RATIO
    sizes[design.num_nodes:, 2] *= 0.2

    # Some other attributes.
    tier_mask = np.zeros(num_nodes, dtype=int)
    tier_mask[design.retrieve[0]] = 0
    tier_mask[design.retrieve[1]] = 1
    tier_mask[design.num_nodes:] = 2
    pos[:, 2][tier_mask == 0] = zh
    pos[:, 2][tier_mask == 1] = zl
    pos[:, 2][tier_mask == 2] = (zl + zh) / 2
    colors = np.array([color.PURPLE for i in range(num_nodes)])
    colors[tier_mask == 1] = color.DEEPBlUE
    colors[tier_mask == 2] = color.BOLE
    macro_mask = np.zeros(num_nodes, dtype=bool)
    macro_mask[:design.num_nodes] = design.macro_mask
    colors[np.logical_and(tier_mask == 0, macro_mask)] = color.RED
    colors[np.logical_and(tier_mask == 1, macro_mask)] = color.ROSYBROWN

    fig = plt.figure()
    # ax = fig.gca(projection='3d')
    ax = fig.add_subplot(111, projection='3d', proj_type='ortho', computed_zorder=False)
    ax.set_aspect('auto')
    ax.xaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))
    ax.yaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))
    ax.zaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))

    # First draw the three layout rectangles.
    layout = np.array([[xl, yl, zl],
                       [xl, yl, (zl + zh) * .5],
                       [xl, yl, zh]])
    layout_size = np.array([[xh - xl, yh - yl, zh - zl]])
    layout_size = np.tile(layout_size, (3, 1))
    layout_size[:, 2] *= Z_SCALE_RATIO * 0.2
    ax.add_collection3d(
        plotCubeAt2(layout, layout_size, zsort='max',
                    colors=[color.GRAY for _ in range(3)],
                    rasterized=False, alpha=TRANSPARENT))
    if True:
        # Only draw macros for a quick check.
        _mask = np.logical_or(macro_mask, tier_mask == 2)
        pc1 = plotCubeAt2(pos[~_mask], sizes[~_mask],
                          colors=colors[~_mask],
                          rasterized=True, alpha=TRANSPARENT)
        ax.add_collection3d(pc1)
        pc2 = plotCubeAt2(pos[_mask], sizes[_mask],
                          colors=colors[_mask],
                          rasterized=False, alpha=MACRO_TRANSPARENT)
        ax.add_collection3d(pc2)
    else:
        pc = plotCubeAt2(pos, sizes, colors=colors,
                         rasterized=True, alpha=TRANSPARENT)
        ax.add_collection3d(pc)

    w, h, d = xh - xl, yh - yl, zh - zl
    shape = np.array([w, h, d])

    # The parameter 0.02 and 0.007 is a manual hack
    ax.set_xlim(xl + w * 0.02, xh - w * 0.02)
    ax.set_ylim(yl + h * 0.02, yh - h * 0.02)
    ax.set_zlim(zl + d * 0.02, zh - d * 0.02)
    _color = ax.xaxis._axinfo['grid']['color']
    _lw = ax.xaxis._axinfo['grid']['linewidth']
    ax.plot([xl, xl], [yl, yl], [zl, zh - d * 0.015],
            color=_color, linewidth=0)
    ax.plot([xl, xl], [yl, yh - h * 0.01], [zl, zl],
            color=_color, linewidth=0)
    ax.plot([xl, xh - w * 0.03], [yl, yl], [zl, zl],
            color=_color, linewidth=0)
    ax.grid(False)
    ax.set_xticks([])
    ax.set_yticks([])
    ax.set_zticks([])
    for axis in [ax.xaxis, ax.yaxis, ax.zaxis]:
        axis.line.set_linewidth(0)
    ax.view_init(18, 12)
    base_name = file.split('.')[0]
    fig_path = os.path.join(path, '{}-mainplot.pdf'.format(base_name))
    fig.savefig(fig_path, bbox_inches='tight',
                transparent=False,
                pad_inches=-0.35,
                dpi=400)
    print('save fig {}'.format(fig_path))
    fig.clf()
    plt.close(fig)

if __name__ == '__main__':
    # Hard-code the optional arguments...
    argc = len(sys.argv)
    assert argc == 3, "incorrect number of arguments"
    design_name = sys.argv[1]
    sol = sys.argv[2]

    design = db.read_dbldie(design_name)
    num_nodes = len(design.nodes)
    print("%r nodes are loaded" % num_nodes)
    db.read_place(design, sol)

    start = time.time()
    plot_3d(design_name, design)

    end = time.time()
    print('Plotting takes {}s'.format((end - start)))


==> figs/case3h/placedb.py <==
import sys
import os
import numpy as np
import pdb

class Lib:
    def __init__(self) -> None:
        self.enable = False
        self.size_x = -1
        self.size_y = -1 # negative for none
        self.offset = dict();

class CellLib:
    def __init__(self) -> None:
        self.is_macro = False
        self.tech = Lib(), Lib()

class Node:
    def __init__(self) -> None:
        self.name = None
        self.category = None
        self.lib_size = [None, None]
        self.x = None
        self.y = None
        self.is_macro = False
        self.theta = 0
        self.tier = None

class Design:
    def __init__(self) -> None:
        self.cell_lib = dict()
        self.num_nodes = 0
        self.die_area = None
        self.max_util = [1.0, 1.0]
        self.die_tech = [None, None]
        self.row_height = [None, None]
        self.terminal_size = None
        self.terminal_spacing = None
        self.nodes = None
        self.hbt_pos = None
        self.macro_mask = None
        self.tier_mask = None
        self.macros = None
        self.pos = {}
        self.theta = {}
        self.node_size = {}
        self.retrieve = {}
        self.node_name2id_map = {}

def read_dbldie(filename: str):
    design = Design()
    design.cell_lib = dict()
    # Open the file...
    with open(filename, 'r') as fin:
        # Read the file line by line.
        while True:
            line = fin.readline()
            if not line: break
            splitted = line.strip().split(' ')
            if len(splitted) < 2: continue

            # Handle head keywords.
            head = splitted[0]
            if head == "NumTechnologies":
                ntechs = int(splitted[1])
                if ntechs != 1 and ntechs != 2:
                    print(ntechs != 2)
                    assert False, "invalid number of techs: %r" % ntechs
            elif head == "Tech":
                tech, nCellLibs = splitted[1], int(splitted[2]) #The technology...
                # Only allowed to be "TA" or "TB".
                if tech != "TA" and tech != "TB":
                    assert False, "unrecoginized tech %r" % tech
                techid = 0 if tech == "TA" else 1
                for i in range(nCellLibs):
                    lisp = fin.readline().strip().split(' ')
                    assert len(lisp) == 6, "incorrect line %r" % lisp
                    lc_head, is_macro, lc_name = lisp[0], lisp[1], lisp[2]
                    assert lc_head == "LibCell"
                    if lc_name not in design.cell_lib:
                        design.cell_lib[lc_name] = CellLib()
                    assert is_macro == "N" or is_macro == "Y", \
                        "unrecognized macro indicator: %r" % is_macro
                    if is_macro == "Y":
                        design.cell_lib[lc_name].is_macro = True
                        
                    lib = design.cell_lib[lc_name].tech[techid]
                    lib.enable = True

                    # Add pin offsets information into cell library.
                    lib.size_x, lib.size_y, npins = float(lisp[3]), float(lisp[4]), int(lisp[5])
                    for j in range(npins):
                        pline = fin.readline().strip().split(' ');
                        assert len(pline) == 4, "incorrect pin line %r" % pline
                        pin_head, pin_name, pin_offset_x, pin_offset_y = tuple(pline)
                        assert pin_head == "Pin"
                        lib.offset[pin_name] = pin_offset_x, pin_offset_y
                        
                    assert len(lib.offset) == npins
            elif head == "DieSize":
                # Set the die area. It may be different from m_rowBbox.
                assert len(splitted) == 5
                design.die_area = \
                    [float(splitted[1]), float(splitted[2]), \
                        float(splitted[3]), float(splitted[4])]
            elif head == "TopDieMaxUtil" or head == "BottomDieMaxUtil":
                # Read and set the maximum utilization constraints.
                util = float(splitted[1])
                assert util >= 0 and util <= 100
                if head == "TopDieMaxUtil": design.max_util[0] = util / 100.
                else: design.max_util[1] = util / 100. # BottomDieMaxUtil
            elif head == "TopDieTech" or head == "BottomDieTech":
                # Read and set the maximum utilization constraints.
                tech_name = splitted[1]
                assert tech_name == "TA" or tech_name == "TB"
                if head == "TopDieTech": design.die_tech[0] = tech_name
                else: design.die_tech[1] = tech_name # BottomDieTech
            elif head == "TopDieRows" or head == "BottomDieRows":
                # Read rows coordinates (width and height) and push back into boxes.
                assert len(splitted) == 6
                # Format: (xl, yl, row_width, row_height, num_rows)
                _, _, _, _, height, _ = tuple(splitted)
                if head == "TopDieRows": design.row_height[0] = float(height)
                else: design.row_height[1] = height
            elif head == "TerminalSize":
                # The bonding terminal sizes must be even!
                assert len(splitted) == 3
                size_x, size_y = int(splitted[1]), int(splitted[2])
                assert size_x % 2 == 0 and size_y % 2 == 0, \
                    "terminal sizes must be even: (%r, %r)" % (size_x, size_y)
                design.terminal_size = [size_x, size_y]
            elif head == "TerminalSpacing":
                design.terminal_spacing = int(splitted[1])
            elif head == "NumInstances":
                # Add nodes into placement database.
                num_nodes = int(splitted[1])
                # Without the following reserving, there may exist severe bugs when
                # trying to enlarge the capacity and making copies.
                # Not sure whether it is an implementation bug of classes.
                design.nodes = np.array([Node() for _ in range(num_nodes)]) # very IMPORTANT!
                design.macro_mask = np.zeros(num_nodes).astype(bool)
                design.num_nodes = num_nodes
                for i in range(num_nodes):
                    # Node declaration should be: Inst cell_name lib_name;
                    nodelibl = fin.readline().strip().split(' ');
                    assert len(nodelibl) == 3
                    _head, _name, _lib = tuple(nodelibl)
                    assert _head == "Inst"
                    for tech in range(2):
                        lib = design.cell_lib[_lib].tech[tech];
                        node = design.nodes[i]
                        node.name, node.category = _name, _lib
                        node.is_macro = design.cell_lib[node.category].is_macro
                        node.lib_size[tech] = [lib.size_x, lib.size_y]
                        design.node_name2id_map[node.name] = i

    # Close the file...
    return design

def read_place(design: Design, sol: str):
    num_nodes = design.num_nodes
    design.tier_mask = np.zeros((2, num_nodes)).astype(bool)
    macro_indices = []
    with open(sol, 'r') as fin:
        # Read the file line by line.
        while True:
            line = fin.readline()
            if not line: break
            splitted = line.strip().split(' ')
            if len(splitted) < 2: continue

            # Handle head keywords.
            head = splitted[0]
            if head == "TopDiePlacement" or head == "BottomDiePlacement":
                tier = 0 if head == "TopDiePlacement" else 1
                num_nodes = int(splitted[1])
                node_pos = [(0, 0) for _ in range(num_nodes)]
                node_theta = [0 for _ in range(num_nodes)]
                node_size = [(0, 0) for _ in range(num_nodes)]
                rmap = [0 for _ in range(num_nodes)]
                for i in range(num_nodes):
                    lisp = fin.readline().strip().split(' ')
                    assert len(lisp) == 5, "incorrect line %r" % lisp
                    lc_head, lc_name = lisp[0], lisp[1]
                    assert lc_head == "Inst"
                    node_id = design.node_name2id_map[lc_name]
                    node = design.nodes[node_id]
                    if node.is_macro:
                        macro_indices.append(node_id)
                    node.x, node.y, node.tier = int(lisp[2]), int(lisp[3]), 0
                    if lisp[4] == "R90": node.theta = 90
                    elif lisp[4] == "R180": node.theta = 180
                    elif lisp[4] == "R270": node.theta = 270
                    elif lisp[4] != "R0":
                        assert False, "unrecognized rotation: %r" % lisp[4]
                    node_pos[i] = (node.x, node.y)
                    node_theta[i] = node.theta
                    if node.theta == 90 or node.theta == 270:
                        node_size[i] = (node.lib_size[tier][1], node.lib_size[tier][0])
                    else:
                        node_size[i] = node.lib_size[tier]
                    rmap[i] = node_id
                    design.tier_mask[tier][node_id] = True
                design.pos[tier] = np.array(node_pos)
                design.theta[tier] = np.array(node_theta)
                design.node_size[tier] = np.array(node_size)
                design.retrieve[tier] = np.array(rmap)
            elif head == "NumTerminals":
                num_terminals = int(splitted[1])
                tier = 2
                design.hbt_pos = [(0, 0) for _ in range(num_terminals)]
                for i in range(num_terminals):
                    lisp = fin.readline().strip().split(' ')
                    assert len(lisp) == 4, "incorrect line %r" % lisp
                    lc_head, _ = lisp[0], lisp[1]
                    assert lc_head == "Terminal"
                    design.hbt_pos[i] = (int(lisp[2]), int(lisp[3]))
                design.hbt_pos = np.array(design.hbt_pos)
                design.pos[tier] = design.hbt_pos

    padded_hbt_size = np.array(design.terminal_size)
    design.node_size[2] = np.tile(padded_hbt_size, (design.pos[2].shape[0], 1))
    design.macros = np.array(macro_indices)
    design.macro_mask[design.macros] = True


==> figs/case3h/plot_2d.py <==
import os
import sys
import time
import matplotlib
import matplotlib.pyplot as plt
import placedb as db
import numpy as np
import pdb

rc_fonts = {
    "font.family": "serif",
    "text.usetex": True,
    "text.latex.preamble":
        r"""\usepackage{newtxtext,newtxmath}""",
}
matplotlib.use('agg')
matplotlib.rcParams.update(rc_fonts)

class color:
    BEAVER = "#9F8170"
    BLACK = "#000000"
    BLUEYONDER = "#5072A7"
    BOLE = "#79443B"
    BRICK = "#CB4154"
    BROWN = "#A87B7B"
    BROWNSUGAR = "#AF6E4D"
    CADMIUM = "#ED872D"
    CAMEL = "#C19A6B"
    CARMINE = "#9D2933"
    COPPERRED = "#CB6D51"
    CYAN = "#90AAB0"
    DEEPBlUE = "#40739E"
    DEEPRED = "#DA6F6B"
    GREEN = "#87B795"
    GRAY = "#D3D3D3"
    INDIANRED = "#CD5C5C"
    KHAKI = "#C3B091"
    LIGHTBLUE = "#B0E0E6"
    LIGHTSEAGREEN = "#20B2AA"
    LANGUIDLAVENDER = "#D6CADD"
    MAXYELLOWRED = "#F2BA49"
    OPERAMAUVE = "#B784A7"
    PERSIANRED = "#CC3333"
    POPSTAR = "#BE4F62"
    LIGHTPOPSTAR = "#CF5F73"
    PURPLE = "#7F7FF7"
    RED = "#EE8581"
    ROSYBROWN = "#BC8F8F"

COLORS = {
    "macro" : [color.RED, color.ROSYBROWN],
    "cell" : [color.PURPLE, color.DEEPBlUE, color.BOLE]
}
HSIZE = [2000, 2500]
HWIDTH = 400
OPACITY = 0.75

def draw_angle(axis, pos: tuple, size: tuple, theta, color,
               hsize=2000, text: str=None):
    xml, yml = pos
    wm, hm = size
    xmh, ymh = xml + wm, yml + hm
    # Draw a triangle at corner.
    if theta == 0:
        axis.fill_between([xmh - hsize, xmh, xmh, xmh - hsize],
                          [yml, yml, yml + hsize, yml],
                          facecolor=color, alpha=1.0)
    elif theta == 90:
        axis.fill_between([xmh, xmh, xmh - hsize, xmh],
                          [ymh - hsize, ymh, ymh, ymh - hsize],
                          facecolor=color, alpha=1.0)
    elif theta == 180:
        axis.fill_between([xml + hsize, xml, xml, xml + hsize],
                          [ymh, ymh, ymh - hsize, ymh],
                          facecolor=color, alpha=1.0)
    elif theta == 270:
        axis.fill_between([xml, xml, xml + hsize, xml],
                          [yml + hsize, yml, yml, yml + hsize],
                          facecolor=color, alpha=1.0)
    else:
        assert False, "unrecognized angle %r" % theta
    if text is not None:
        axis.text(xml + wm / 2, yml + hm / 2,
                  text, fontsize=14,
                  horizontalalignment='center',
                  verticalalignment='center')

def plot_hbt(filename: str, design: db.Design):
    path = os.path.dirname(filename)
    file = os.path.basename(filename)
    fig = plt.figure()
    ax = fig.add_subplot(111)

    num_cells = design.pos[2].shape[0]
    xl, yl, xh, yh = design.die_area
    w, h = xh - xl, yh - yl
    ratio = 0.0
    ax.set_xlim([xl - w * ratio, xh + w * ratio])
    ax.set_ylim([yl - h * ratio, yh + h * ratio])
    ax.set_aspect('equal')
    ax.tick_params(axis="y",direction="in")
    ax.tick_params(axis="x",direction="in")
    for label in ax.get_xticklabels():
        label.set_visible(False)
    for label in ax.get_yticklabels():
        label.set_visible(False)
    plt.locator_params(axis='y', nbins=8)
    plt.setp(ax.spines.values(), linewidth=3.2)

    # Draw hbts with/without rasterization.
    hbt_size = 1.5 * design.node_size[2].astype(np.uint32)
    colors = np.array([COLORS["cell"][2] for i in range(num_cells)])
    patches = list(map(lambda c: matplotlib.patches.Rectangle(c[0], *c[1]),
                       zip(design.pos[2].astype(np.uint32) - 0.5 * hbt_size,
                           hbt_size)))
    patch_collection = matplotlib.collections.PatchCollection(
        patches, facecolor=colors, rasterized=False,
        edgecolor="none", alpha=1.0)
    ax.add_collection(patch_collection)

    base_name = file.split('.')[0]
    fig_path = os.path.join(path, '{}_{}.pdf'.format(base_name, 2))
    fig.savefig(fig_path, dpi=400, bbox_inches='tight', pad_inches=0.1)
    print('save fig {}'.format(fig_path))
    fig.clf()
    plt.close(fig)

def plot(filename: str, design: db.Design, tier: int):
    if tier == 2:
        plot_hbt(filename, design)
        return
    path = os.path.dirname(filename)
    file = os.path.basename(filename)
    fig = plt.figure()
    ax = fig.add_subplot(111)

    num_movable = design.pos[tier].shape[0]
    macro_mask = design.macro_mask[design.retrieve[tier]]
    theta_mask = design.theta[tier][macro_mask].astype(bool)
    num_macros = macro_mask.sum()
    num_cells = num_movable - num_macros

    xl, yl, xh, yh = design.die_area
    w, h = xh - xl, yh - yl
    ratio = 0.0
    ax.set_xlim([xl - w * ratio, xh + w * ratio])
    ax.set_ylim([yl - h * ratio, yh + h * ratio])
    ax.set_aspect('equal')
    ax.tick_params(axis="y",direction="in")
    ax.tick_params(axis="x",direction="in")
    for label in ax.get_xticklabels():
        label.set_visible(False)
    for label in ax.get_yticklabels():
        label.set_visible(False)
    plt.locator_params(axis='y', nbins=8)
    plt.setp(ax.spines.values(), linewidth=3.2)

    # Draw the angle line at the corner of macros.
    mpos = design.pos[tier][macro_mask]
    msize = design.node_size[tier][macro_mask]
    mtheta = design.theta[tier][macro_mask]
    macro_id = design.retrieve[tier][macro_mask]
    for i in range(num_macros):
        if mtheta[i] != 0: continue
        draw_angle(ax, tuple(mpos[i]), tuple(msize[i]),
                   mtheta[i], COLORS["macro"][tier], hsize=HSIZE[tier])

    # Draw standard cells with/without rasterization.
    colors = np.array([COLORS["cell"][tier] for i in range(num_cells)])
    patches = list(map(lambda c: matplotlib.patches.Rectangle(c[0], *c[1]),
                       zip(design.pos[tier][~macro_mask].astype(np.uint32),
                           design.node_size[tier][~macro_mask].astype(np.uint32))))
    patch_collection = matplotlib.collections.PatchCollection(
        patches, facecolor=colors, rasterized=True,
        edgecolor="none", alpha=0.8)
    ax.add_collection(patch_collection)

    # Draw macros without rasterization.
    patches = np.array(list(
        map(lambda c: matplotlib.patches.Rectangle(c[0], *c[1]),
            zip(design.pos[tier][macro_mask],
                design.node_size[tier][macro_mask]))))
    patch_collection = matplotlib.collections.PatchCollection(
        patches[~theta_mask], facecolor=COLORS["macro"][tier],
        rasterized=False, edgecolor=COLORS["macro"][tier], alpha=OPACITY)
    ax.add_collection(patch_collection)
    rot_color = color.LIGHTPOPSTAR
    patch_collection = matplotlib.collections.PatchCollection(
        patches[theta_mask], facecolor=COLORS["macro"][tier],
        rasterized=False, edgecolor=rot_color, linewidth=2.0, alpha=0.9)
    ax.add_collection(patch_collection)
    counter = 0
    for i in range(num_macros):
        if mtheta[i] == 0: continue
        counter += 1
        draw_angle(ax, tuple(mpos[i]), tuple(msize[i]),
                   mtheta[i], rot_color, hsize=HSIZE[tier],
                   text="%r" % counter)

    base_name = file.split('.')[0]
    fig_path = os.path.join(path, '{}_{}.pdf'.format(base_name, tier))
    fig.savefig(fig_path, dpi=400, bbox_inches='tight', pad_inches=0.1)
    print('save fig {}'.format(fig_path))
    fig.clf()
    plt.close(fig)

if __name__ == '__main__':
    # Hard-code the optional arguments...
    argc = len(sys.argv)
    assert argc > 2 and argc < 5, "incorrect number of arguments"
    design_name = sys.argv[1]
    sol = sys.argv[2]
    if argc == 4:
        tiers = [int(sys.argv[3])]
    else:
        print("warning: we will plot 2 figures")
        tiers = [0, 1]

    design = db.read_dbldie(design_name)
    num_nodes = len(design.nodes)
    print("%r nodes are loaded" % num_nodes)
    db.read_place(design, sol)

    start = time.time()
    file_name = "output"
    for i in tiers:
        plot(design_name, design, i)

    end = time.time()
    print('Plotting takes {}s'.format((end - start)))


==> figs/plot_3d.py <==
import os 
import argparse
from io import TextIOWrapper
import matplotlib
matplotlib.use('agg')
import matplotlib.style as mplstyle
import matplotlib.ticker as mticker
mplstyle.use('fast')
from mpl_toolkits.mplot3d import Axes3D
from mpl_toolkits.mplot3d.art3d import Poly3DCollection
import mpl_toolkits.mplot3d.art3d as art3d
from matplotlib.patches import Rectangle
from matplotlib.collections import PatchCollection
import numpy as np
import matplotlib.pyplot as plt
import time
import pdb

# only for 3d cuboid
# Z_SCALE_RATIO = 0.01
# transparency
# TRANSPARENT = 0.25
# some color
PURPLE = "#7F7FF7"
RED = "#EE8581"
BOLE = "#79443B"
BRICK = "#CB4154"
BROWNSUGAR = "#AF6E4D"
COPPERRED = "#CB6D51"
BEAVER = "#9F8170"
BLUEYONDER = "#5072A7"
CADMIUM = "#ED872D"
CAMEL = "#C19A6B"
GREEN = "#87B795"
GRAY = "#D3D3D3"
CYAN = "#90AAB0"
BROWN = "#A87B7B"
ROSYBROWN = "#BC8F8F"
DEEPBlUE = "#40739E"
LIGHTBLUE = "#B0E0E6"
DEEPRED = "#EB6F6B"

def cuboid_data(o, size=(1,1,1)):
    # code taken from
    # https://stackoverflow.com/a/35978146/4124317
    # suppose axis direction: x: to left; y: to inside; z: to upper
    # get the length, width, and height
    l, w, h = size
    x = [[o[0], o[0] + l, o[0] + l, o[0], o[0]],  
         [o[0], o[0] + l, o[0] + l, o[0], o[0]],  
         [o[0], o[0] + l, o[0] + l, o[0], o[0]],  
         [o[0], o[0] + l, o[0] + l, o[0], o[0]]]  
    y = [[o[1], o[1], o[1] + w, o[1] + w, o[1]],  
         [o[1], o[1], o[1] + w, o[1] + w, o[1]],  
         [o[1], o[1], o[1], o[1], o[1]],          
         [o[1] + w, o[1] + w, o[1] + w, o[1] + w, o[1] + w]]   
    z = [[o[2], o[2], o[2], o[2], o[2]],                       
         [o[2] + h, o[2] + h, o[2] + h, o[2] + h, o[2] + h],   
         [o[2], o[2], o[2] + h, o[2] + h, o[2]],               
         [o[2], o[2], o[2] + h, o[2] + h, o[2]]]               
    return np.array(x), np.array(y), np.array(z)

def plotCubeAt(pos=(0,0,0), size=(1,1,1), ax=None,**kwargs):
    # Plotting a cube element at position pos
    if ax !=None:
        X, Y, Z = cuboid_data( pos, size )
        ax.plot_surface(X, Y, Z, rstride=1, cstride=1, **kwargs)

def cuboid_data2(o, size=(1,1,1)):
    X = [[[0, 1, 0], [0, 0, 0], [1, 0, 0], [1, 1, 0]],
         [[0, 0, 0], [0, 0, 1], [1, 0, 1], [1, 0, 0]],
         [[1, 0, 1], [1, 0, 0], [1, 1, 0], [1, 1, 1]],
         [[0, 0, 1], [0, 0, 0], [0, 1, 0], [0, 1, 1]],
         [[0, 1, 0], [0, 1, 1], [1, 1, 1], [1, 1, 0]],
         [[0, 1, 1], [0, 0, 1], [1, 0, 1], [1, 1, 1]]]
    X = np.array(X).astype(float)
    for i in range(3):
        X[:,:,i] *= size[i]
    X += np.array(o)
    return X

def plotCubeAt2(positions,sizes=None,colors=None,rasterized=True, **kwargs):
    if not isinstance(colors,(list,np.ndarray)): colors=["C0"]*len(positions)
    if not isinstance(sizes,(list,np.ndarray)): sizes=[(1,1,1)]*len(positions)
    g = []
    for p,s,c in zip(positions,sizes,colors):
        g.append( cuboid_data2(p, size=s) )
    return Poly3DCollection(np.concatenate(g),  
                            facecolors=np.repeat(colors,6), rasterized=rasterized, **kwargs)

def plotRectangle2D(pos=(0, 0, 0),size=(1, 1, 1), ax=None, **kwargs):
    x, y, z = pos
    l, w, h = size
    p = Rectangle((x, y), l, w, **kwargs)
    ax.add_patch(p)
    art3d.pathpatch_2d_to_3d(p, z=z, zdir="z")

def process_dump_file(dump_file:TextIOWrapper, filler_flag=True):
    size_list = []
    position_list = []
    # xl yl zl xh yh zh
    line = dump_file.readline()
    layout_array = dump_file.readline().strip().split(' ')
    layout_array = [float(i) for i in layout_array]
    # adjust to the center
    zh_2 = (layout_array[5] - layout_array[2]) / 2.
    zh_4 = (layout_array[5] - layout_array[2]) / 4.
    # movable
    # Number of movable cells
    line = dump_file.readline()
    num_movable = int(dump_file.readline().strip())
    # movable macro mask
    line = dump_file.readline()
    movable_macro_mask = dump_file.readline().strip().split(' ')
    movable_macro_mask = [int(i) for i in movable_macro_mask]
    movable_size_array = []
    for i in range(3):
        line = dump_file.readline()
        size_array = dump_file.readline().strip().split(' ')
        size_array = [float(size) for size in size_array]
        # with smaller z size, maybe look better
        if i == 2:
            size_array = [size * Z_SCALE_RATIO for size in size_array]
        movable_size_array.append(size_array)
    movable_position_array = []
    for i in range(3):
        line = dump_file.readline()
        pos_array = dump_file.readline().strip().split(' ')
        pos_array = [float(pos) for pos in pos_array]
        if i == 2:
            # move to the center
            pos_array = [pos + zh_4 for pos in pos_array]
        movable_position_array.append(pos_array)
    for size, pos in zip(zip(movable_size_array[0], movable_size_array[1], movable_size_array[2]), 
                zip(movable_position_array[0], movable_position_array[1], movable_position_array[2])):
        size_list.append(size)
        position_list.append(pos)
    #color_list = ["#228B22" for _ in range(num_movable)]
    # color_list = ["#A87B7B" if position_list[i][2] > 275 else "#40739E" for i in range(num_movable)]
    # color_list = [(0,250/255,154/255) for _ in range(num_movable)]
    # color_list = [(60/255, 179/255, 113/255) for _ in range(num_movable)]
    # here we ajdust the color and node pos
    color_list = [PURPLE if position_list[i][2] > zh_2 else DEEPBlUE for i in range(num_movable)]
    for i in range(len(color_list)):
        if (movable_macro_mask[i] == 1):
            if position_list[i][2] > zh_2:
                color_list[i] = RED
            else:
                color_list[i] = ROSYBROWN

    if filler_flag:
        # filler
        # Number of filler cells
        line = dump_file.readline()
        num_filler = int(dump_file.readline().strip())
        filler_size_array = []
        for i in range(3):
            line = dump_file.readline()
            size_array = dump_file.readline().strip().split(' ')
            size_array = [float(size) for size in size_array]
                    # with smaller z size, maybe look better
            if i == 2:
                size_array = [size * Z_SCALE_RATIO for size in size_array]
            filler_size_array.append(size_array)
        filler_position_array = []
        for i in range(3):
            line = dump_file.readline()
            pos_array = dump_file.readline().strip().split(' ')
            pos_array = [float(pos) for pos in pos_array]
            if i == 2:
                # move to the center
                pos_array = [pos + zh_4 for pos in pos_array]
            filler_position_array.append(pos_array)
        for size, pos in zip(zip(filler_size_array[0], filler_size_array[1], filler_size_array[2]), 
                    zip(filler_position_array[0], filler_position_array[1], filler_position_array[2])):
            size_list.append(size)
            position_list.append(pos)
        # color_list.extend(["#B0E0E6" for _ in range(num_filler)])
        color_list.extend([GRAY for _ in range(num_filler)])
        # color_list.extend([(176/255, 196/255, 222/255) for _ in range(num_filler)])

    return layout_array, size_list, position_list, color_list, movable_macro_mask

def plot_file(file_name: str, plot_filler: bool, simplify: bool = True):
    path = os.path.dirname(file_name)
    file = os.path.basename(file_name)
    with open(file_name, 'r') as dump_file:
        layout_array, size_list, position_list, color_list, movable_macro_mask = \
            process_dump_file(dump_file, plot_filler)
        fig = plt.figure()
        # ax = fig.gca(projection='3d')
        xl, yl, zl, xh, yh, zh = layout_array
        ax = fig.add_subplot(111, projection='3d', proj_type='ortho')
        ax.set_aspect('auto')
        ax.xaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))
        ax.yaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))
        ax.zaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))

        # for p,s,c in zip(position_list, size_list, color_list):
        #     # plotCubeAt(pos=p, size=s, ax=ax, color=c, alpha=0.2)
        #     plotRectangle2D(pos=p, size=s, ax=ax, color=c, alpha=TRANSPARENT)
        positions = np.array(position_list)
        sizes = np.array(size_list)
        colors = np.array(color_list)
        mask = np.zeros(colors.shape[0]).astype(bool)
        movable_macro_mask = np.array(movable_macro_mask).astype(bool)
        n = len(movable_macro_mask)
        mask[:n] = movable_macro_mask
        if False:
            # Only draw macros for a quick check.
            # pc1 = plotCubeAt2(positions[~mask], sizes[~mask],
            #                   colors=colors[~mask],
            #                   rasterized=True, alpha=TRANSPARENT)
            # ax.add_collection3d(pc1)
            pc2 = plotCubeAt2(positions[mask], sizes[mask],
                              colors=colors[mask],
                              rasterized=False, alpha=TRANSPARENT)
            ax.add_collection3d(pc2)
        else:
            pc = plotCubeAt2(positions, sizes, colors=colors,
                             rasterized=True, alpha=TRANSPARENT)
            ax.add_collection3d(pc)
        
        if not simplify:
            ax.set_xlabel('x')
            ax.set_ylabel('y')
            ax.set_zlabel('z')

        w, h, d = xh - xl, yh - yl, zh - zl
        shape = np.array([w, h, d])

        # The parameter 0.02 and 0.007 is a manual hack
        ax.set_xlim(xl + w * 0.02, xh - w * 0.02)
        ax.set_ylim(yl + h * 0.02, yh - h * 0.02)
        ax.set_zlim(zl + d * 0.02, zh - d * 0.02)
        _color = ax.xaxis._axinfo['grid']['color']
        _lw = ax.xaxis._axinfo['grid']['linewidth']
        ax.plot([xl, xl], [yl, yl], [zl, zh - d * 0.015],
                color=_color, linewidth=_lw * 1.2)
        ax.plot([xl, xl], [yl, yh - h * 0.01], [zl, zl],
                color=_color, linewidth=_lw * 1.2)
        ax.plot([xl, xh - w * 0.03], [yl, yl], [zl, zl],
                color=_color, linewidth=_lw * 1.2)
        for axis in [ax.xaxis, ax.yaxis, ax.zaxis]:
            axis.set_ticklabels([])
            axis._axinfo['axisline']['linewidth'] = 1
            axis._axinfo['grid']['linewidth'] = 1
            axis._axinfo['grid']['linestyle'] = "-"
            axis._axinfo['tick']['inward_factor'] = 0.0
            axis._axinfo['tick']['outward_factor'] = 0.0
        for axis in [ax.xaxis, ax.yaxis, ax.zaxis]:
            axis.line.set_linewidth(2)

        ngrids = np.array([3, 4, 4])
        for i, axis in enumerate([ax.xaxis, ax.yaxis, ax.zaxis]):
            spacing = shape[i] / (ngrids[i] + 1)
            axis.set_ticks(
                np.array(range(1, ngrids[i] + 1)) * spacing,
                minor=False)
        
        ax.xaxis.set_ticks_position('both')
        ax.yaxis.set_ticks_position('both')
        ax.zaxis.set_ticks_position('both')
        if simplify:
            for i, label in enumerate(ax.get_xticklabels()):
                label.fontsize = 'small'
                label.set_visible(False)
            for i, label in enumerate(ax.get_yticklabels()):
                label.fontsize = 'small'
                label.set_visible(False)
            for i, label in enumerate(ax.get_zticklabels()):
                label.fontsize = 'small'
                label.set_visible(False)
        else:
            ylabels = ax.get_yticks().tolist()
            ax.yaxis.set_major_locator(mticker.FixedLocator(ylabels))
            ax.set_yticklabels(
                ['{0:.0f}'.format(y) for y in ylabels],
                horizontalalignment='left',
                verticalalignment='baseline')
            num_xticklabels = len(ax.get_xticklabels())
            num_yticklabels = len(ax.get_yticklabels())
            for i, label in enumerate(ax.get_xticklabels()):
                label.fontsize = 'small'
                if i > 0 and i < num_xticklabels - 2:
                    label.set_visible(False)
            for i, label in enumerate(ax.get_yticklabels()):
                label.fontsize = 'small'
                if i > 0 and i < num_yticklabels - 2:
                    label.set_visible(False)

        ax.view_init(18, 12)
        base_name = file.split('.')[0]
        if plot_filler:
            fig_path = os.path.join(path, '{}.pdf'.format(base_name))
        else:
            fig_path = os.path.join(path, '{}_no_filler.pdf'.format(base_name))
        if simplify:
            fig.savefig(fig_path, bbox_inches='tight',
                        transparent=False,
                        pad_inches=-0.35,
                        dpi=400)
        else:
            fig.savefig(fig_path, bbox_inches='tight')
        print('save fig {}'.format(fig_path))
        fig.clf()
        plt.close(fig)

def plotRectangleCollection(
        positions, sizes, colors, plain='xy',
        ax=None, plot_color=False, plot_range='', **kwargs):
    patches = []
    color_list = []
    if plot_range != '':
        lower_r, upper_r = plot_range.split(',')
        lower_r = float(lower_r)
        upper_r = float(upper_r)
    for pos, size, color in zip(positions, sizes, colors):
        x, y, z = pos
        l, w, h = size
        if plot_range != '' and (z > upper_r or z < lower_r):
            continue
        color_list.append(color)
        if plain == 'xy':
            p = Rectangle((x, y), l, w)
        elif plain == 'xz':
            p = Rectangle((x, z), l, h)
        else:
            p = Rectangle((y, z), w, h)
        patches.append(p)
    if plot_color:
        # patch_collection = PatchCollection(patches, facecolor=colors, edgecolor='none', **kwargs)
        patch_collection = PatchCollection(patches, facecolor=color_list, edgecolor='none', **kwargs)
    else:
        # patch_collection = PatchCollection(patches, facecolor='none', edgecolor=colors, **kwargs)
        patch_collection = PatchCollection(patches, facecolor='none', edgecolor=color_list, **kwargs)
        # patch_collection = PatchCollection(patches, facecolor='none', edgecolor=colors)
    ax.add_collection(patch_collection)

def plotScatter(positions, sizes, colors, plain='xy', ax=None, plot_color=False, plot_range='', **kwargs):
    x_list, y_list = [], []
    color_list = []
    if plot_range != '':
        lower_r, upper_r = plot_range.split(',')
        lower_r = float(lower_r)
        upper_r = float(upper_r)
    for pos, size, color in zip(positions, sizes, colors):
        x, y, z = pos
        l, w, h = size
        if plot_range != '' and (z > upper_r or z < lower_r):
            continue
        color_list.append(color)
        if plain == 'xy':
            x_list.append(x + l / 2)
            y_list.append(y + w / 2)
        elif plain == 'xz':
            x_list.append(x + l / 2)
            y_list.append(z + h / 2)
        else:
            x_list.append(y + w / 2)
            y_list.append(z + h / 2)
    # ax.scatter(x_list, y_list, edgecolor=colors, **kwargs)
    ax.scatter(x_list, y_list, edgecolor=color_list, **kwargs)

def plot_file_2d(file_name: str, plot_filler: bool, plain: str, plot_color: bool, plot_center: bool, plot_range: str):
    path = os.path.dirname(file_name)
    file = os.path.basename(file_name)
    with open(file_name, 'r') as dump_file:
        layout_array, size_list, position_list, color_list, _ = process_dump_file(dump_file, plot_filler)
        fig = plt.figure()
        ax = fig.add_subplot(111)
        if plot_center:
            plotScatter(position_list, size_list, color_list, plain, ax, plot_color, plot_range, alpha=TRANSPARENT)
        else:
            plotRectangleCollection(position_list, size_list, color_list, plain, ax, plot_color, plot_range, alpha=TRANSPARENT)
        
        xl, yl, zl, xh, yh, zh = layout_array
        if plain == 'xy':
            ax.set_xlim([xl, xh])
            ax.set_xlabel('x')
            ax.set_ylim([yl, yh])
            ax.set_ylabel('y')
            ax.set_aspect('auto')
        elif plain == 'xz':
            ax.set_xlim([xl, xh])
            ax.set_xlabel('x')
            ax.set_ylim([zl, zh])
            ax.set_ylabel('z')
            ax.set_aspect(aspect=(xh - xl) / (zh - zl) / 2)
        else:
            ax.set_xlim([yl, yh])
            ax.set_xlabel('y')
            ax.set_ylim([zl, zh])
            ax.set_ylabel('z')
            ax.set_aspect(aspect=(yh - yl) / (zh - zl) / 2)
        base_name = file.split('.')[0]
        base_name += "_" + plot_range
        if plot_filler:
            fig_path = os.path.join(path, '{}_{}.png'.format(base_name, plain))
        else:
            fig_path = os.path.join(path, '{}_{}_no_filler.png'.format(base_name, plain))
        fig.savefig(fig_path)
        print('save fig {}'.format(fig_path))
        fig.clf()
        plt.close(fig)

if __name__ == '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('-i', '--input-dir', required=True, help='3D placement dump dir')
    parser.add_argument('-s', '--single-file', help='the file base name for a single plot, for large case')
    parser.add_argument('-z', '--z-scale', default=0.01, help='cell depth scale, (0, 1.0]')
    parser.add_argument('-a', '--alpha', default=0.5, help='color transparency, (0, 1.0]')
    parser.add_argument('-p', '--plot-2d', choices=['xy', 'xz', 'yz'], help='plot the 2d projection, only xy, xz, yz')
    parser.add_argument('-r', '--plot-range', default='', help='only plot z-range [zl, zu], node center, usage: -r 0.5,1')
    filler_flag_parser = parser.add_mutually_exclusive_group(required=False)
    filler_flag_parser.add_argument('-f', '--filler', dest='plot_filler', action='store_true')
    filler_flag_parser.add_argument('-n', '--no-filler', dest='plot_filler', action='store_false')
    parser.set_defaults(plot_filler=True)
    parser.add_argument('-c', '--color', dest='plot_color', action='store_true')
    parser.set_defaults(plot_color=False)
    parser.add_argument('-d', '--dot', dest='plot_center', action='store_true')
    parser.set_defaults(plot_center=False)
    args = parser.parse_args()

    start = time.time()
    global Z_SCALE_RATIO
    Z_SCALE_RATIO = float(args.z_scale)
    global TRANSPARENT
    TRANSPARENT = float(args.alpha)
    if args.plot_2d != None:
        Z_SCALE_RATIO = 1.0
    dump_file_list = []
    argument_list = []
    folder_tree = os.walk(args.input_dir)
    for path, dir_list, file_list in folder_tree:
        for file in file_list:
            if file.find('.txt') != -1:
                file_name = os.path.join(path, file)
                dump_file_list.append(file_name)
                argument_list.append((file_name, args.plot_filler))
    
    if args.single_file == None:
        for file_name in dump_file_list:
            if args.plot_2d == None:
                plot_file(file_name, args.plot_filler)
            else:
                plot_file_2d(file_name, args.plot_filler, args.plot_2d, args.plot_color, args.plot_center, args.plot_range)
    else:
        # only plot a single file (case4)
        file_name = os.path.join(args.input_dir, args.single_file)
        if args.plot_2d == None:
            plot_file(file_name, args.plot_filler)
        else:
            plot_file_2d(file_name, args.plot_filler, args.plot_2d, args.plot_color, args.plot_center, args.plot_range)

    end = time.time()
    print('Plotting takes {}s'.format((end - start)))

